General-relativistic hydrodynamics of non-perfect fluids: 3+1 conservative formulation and application to viscous black-hole accretion

We consider the relativistic hydrodynamics of non-perfect fluids with the goal of determining a formulation that is suited for numerical integration in special-relativistic and general-relativistic scenarios. To this end, we review the various formulations of relativistic second-order dissipative hydrodynamics proposed so far and present in detail a particular formulation that is fully general, causal, and can be cast into a 3+1 flux-conservative form, as the one employed in modern numerical-relativity codes. As an example, we employ a variant of this formulation restricted to a relaxation-type equation for the bulk viscosity in the general-relativistic magnetohydrodynamics code $\texttt{BHAC}$. After adopting the formulation for a series of standard and non-standard tests in 1+1-dimensional special-relativistic hydrodynamics, we consider a novel general-relativistic scenario, namely, the stationary, spherically symmetric, viscous accretion onto a black hole. The newly developed solution $-$ which can exhibit even considerable deviations from the inviscid counterpart $-$ can be used as a testbed for numerical codes simulating non-perfect fluids on curved backgrounds.

==> anc/Bjorken.dat <==
# This is a data set for simple Bjorken flow simulated with BHAC
# Format:
# Bjorken time tau in fm c^-1, Bulk viscous pressure Pi in GeV fm^-3 for zeta = 0.01, Pi in GeV fm^-3 for zeta=0.05
1.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+00 -3.137583837488000169e-03 -1.568791918743999911e-02
2.000000000000000000e+00 -4.140063743489999851e-03 -2.070031871745000099e-02
2.500000000000000000e+00 -4.250892963427999743e-03 -2.125446481713999872e-02
3.000000000000000000e+00 -4.002240245129000222e-03 -2.001120122563999904e-02
3.500000000000000000e+00 -3.632816452701000034e-03 -1.816408226350000113e-02
4.000000000000000000e+00 -3.248417109851999864e-03 -1.624208554925999845e-02
4.500000000000000000e+00 -2.892624837998999943e-03 -1.446312418999000024e-02
5.000000000000000000e+00 -2.579970562687999933e-03 -1.289985281343999923e-02
5.500000000000000000e+00 -2.311902864796999864e-03 -1.155951432398000071e-02
6.000000000000000000e+00 -2.084497897729999973e-03 -1.042248948865000073e-02
6.500000000000000000e+00 -1.892109908155999946e-03 -9.460549540781000230e-03
7.000000000000000000e+00 -1.729016055484000093e-03 -8.645080277419999598e-03
7.500000000000000000e+00 -1.590080472003000062e-03 -7.950402360016999362e-03
8.000000000000000000e+00 -1.470952640835999914e-03 -7.354763204180999638e-03
8.500000000000000000e+00 -1.368057659072000097e-03 -6.840288295360000270e-03
9.000000000000000000e+00 -1.278504863908000010e-03 -6.392524319541999754e-03
9.500000000000000000e+00 -1.199974657433000103e-03 -5.999873287163000161e-03
1.000000000000000000e+01 -1.130609873417000050e-03 -5.653049367084999818e-03
1.050000000000000000e+01 -1.068921598677999990e-03 -5.344607993388999882e-03
1.100000000000000000e+01 -1.013711652635999969e-03 -5.068558263180000280e-03
1.150000000000000000e+01 -9.640106073257999559e-04 -4.820053036628999671e-03
1.200000000000000000e+01 -9.190290510559999491e-04 -4.595145255280000396e-03
1.250000000000000000e+01 -8.781196120846999952e-04 -4.390598060423999902e-03
1.300000000000000000e+01 -8.407474879299000215e-04 -4.203737439650000358e-03
1.350000000000000000e+01 -8.064675896272999493e-04 -4.032337948136999889e-03
1.400000000000000000e+01 -7.749067847734000293e-04 -3.874533923867000147e-03
1.450000000000000000e+01 -7.457500519685000264e-04 -3.728750259842000207e-03
1.500000000000000000e+01 -7.187296329499000486e-04 -3.593648164749000101e-03


==> anc/README <==
Data needed for the figure 
T-absolute.pdf is included in T-cs-1.dat


==> anc/stationarity.dat <==
# This is a data set for the time variation of the medium zeta
# viscous accretion model simulated with BHAC.
# Format:
# t[10^4 M], ||delta_t||_2 (Pi), ||delta_t||_2 (rho), ||delta_t||_2 (u)
1.000000000000000056e-01 1.550205386003038043e-07 1.331754397068545356e-09 8.431603310917147651e-10
2.000000000000000111e-01 5.107836106534436510e-08 4.078143750332453812e-10 1.847934023326634547e-10
2.999999999999999889e-01 3.706054247187334938e-08 3.847659147214972901e-10 9.366262716106300017e-11
4.000000000000000222e-01 2.611270253171284052e-08 4.904630574177454728e-10 8.044472064508051630e-11
5.000000000000000000e-01 1.917181829323129804e-08 6.105076720497292137e-10 8.060023995446633855e-11
5.999999999999999778e-01 1.468175641078185805e-08 7.723568189931544226e-10 8.255377314704536633e-11
6.999999999999999556e-01 1.165002150989442049e-08 9.272775215281800365e-10 8.438769434139190694e-11
8.000000000000000444e-01 9.561042428043033121e-09 1.079471889711988882e-09 8.744393716104206334e-11
9.000000000000000222e-01 8.079693821998675052e-09 1.225474923594010535e-09 9.052561925994804171e-11
1.000000000000000000e+00 6.966515756821746041e-09 1.330431732768227107e-09 9.113489855524429774e-11
1.100000000000000089e+00 6.328110055527603832e-09 1.473830953511100624e-09 9.458693388144434579e-11
1.199999999999999956e+00 5.788293920371735964e-09 1.557159689039729844e-09 9.742572471057157228e-11
1.300000000000000044e+00 5.324109206561771804e-09 1.604441243667722802e-09 9.364627123796293770e-11
1.399999999999999911e+00 4.849690184255126678e-09 1.618901970363750349e-09 9.235073387622063509e-11
1.500000000000000000e+00 4.746638991686188145e-09 1.705021938131491981e-09 9.045117210602044970e-11
1.600000000000000089e+00 3.999295465107640595e-09 1.705215128045159678e-09 8.705152206287158041e-11
1.699999999999999956e+00 4.476193613435401212e-09 1.820520700580618185e-09 8.926002014258447853e-11
1.800000000000000044e+00 4.057747694390316337e-09 1.830127298118608648e-09 9.702686013814682343e-11
1.899999999999999911e+00 4.181966338600268972e-09 1.878889949361656756e-09 9.827464093116956205e-11
2.000000000000000000e+00 3.961463095914651159e-09 1.929991815300002475e-09 1.015851794682688032e-10
2.100000000000000089e+00 4.053322013316478797e-09 1.996651390599357613e-09 1.080292798488159138e-10
2.200000000000000178e+00 3.892291287172416837e-09 2.057947013729177146e-09 9.314444598314847816e-11
2.299999999999999822e+00 3.750347777931626622e-09 2.135560036033875952e-09 8.293214510807070328e-11
2.399999999999999911e+00 3.747920870409796822e-09 2.182765137275254823e-09 8.032261797162151341e-11
2.500000000000000000e+00 3.869264286599237802e-09 2.248788878694395928e-09 8.621841483287262597e-11
2.600000000000000089e+00 4.527771492870549358e-09 2.358315012834684764e-09 7.998123103651496832e-11
2.700000000000000178e+00 4.548895576134953956e-09 2.372496138386147047e-09 1.024087567786950890e-10
2.799999999999999822e+00 3.837131133208227277e-09 2.393139034162792110e-09 6.948826263621742709e-11
2.899999999999999911e+00 4.359091112787220923e-09 2.470362425243607674e-09 8.371273131418156976e-11
3.000000000000000000e+00 4.512217820531478189e-09 2.516326360955060308e-09 9.412542975249922503e-11
3.100000000000000089e+00 4.096436463577599079e-09 2.533494537687458674e-09 7.619046511034505454e-11
3.200000000000000178e+00 4.845680366075738081e-09 2.593387616174812054e-09 8.189191482059473709e-11
3.299999999999999822e+00 4.443186620153031800e-09 2.568181580941734916e-09 7.313918316184710769e-11
3.399999999999999911e+00 4.902674302935542102e-09 2.619095663258610902e-09 9.454756008839220953e-11
3.500000000000000000e+00 5.019585697372229078e-09 2.636630154716591162e-09 7.687285597624411858e-11
3.600000000000000089e+00 5.233678225266997686e-09 2.629259340233896106e-09 9.916186194641850871e-11
3.700000000000000178e+00 4.593933708208744375e-09 2.572421945092900628e-09 8.703768935226032566e-11
3.799999999999999822e+00 4.776743573017614607e-09 2.594874892243256562e-09 5.981837643438305439e-11
3.899999999999999911e+00 5.292854427352499328e-09 2.605867350009073138e-09 1.223181238317457250e-10
4.000000000000000000e+00 4.706306548887561388e-09 2.514596049845002032e-09 9.695449146997624864e-11
4.099999999999999645e+00 4.955566671384822286e-09 2.486225108102178777e-09 1.236154929265350506e-10
4.200000000000000178e+00 4.540982566549748436e-09 2.411521174833313929e-09 7.536077431514510495e-11
4.299999999999999822e+00 3.936203591697368186e-09 2.378012964963425398e-09 4.991393928194685549e-11
4.400000000000000355e+00 4.470274545915344410e-09 2.365373555632447290e-09 6.977767749859329917e-11
4.500000000000000000e+00 4.282814336808315249e-09 2.274836620901182478e-09 6.018443185940764478e-11
4.599999999999999645e+00 4.383243879887679388e-09 2.225585055085688425e-09 8.052370319916771627e-11
4.700000000000000178e+00 4.679255252912220419e-09 2.237608316225341240e-09 7.537916770482853443e-11
4.799999999999999822e+00 4.764749496062920921e-09 2.156445698539759667e-09 7.722262348728120464e-11
4.900000000000000355e+00 3.763646332951739333e-09 2.059788819906790077e-09 5.249684759484503207e-11
5.000000000000000000e+00 3.912131290089824754e-09 1.976971734849501543e-09 6.537808068665146823e-11
5.099999999999999645e+00 3.531040827361776521e-09 1.918361836995344912e-09 6.086684997978187990e-11
5.200000000000000178e+00 3.915455686042622027e-09 1.935064638557670111e-09 5.049520741934456151e-11
5.299999999999999822e+00 3.259513046429720752e-09 1.851573500869306570e-09 6.952520741531434157e-11
5.400000000000000355e+00 3.160681120764415712e-09 1.885580715268025954e-09 4.893426093023564865e-11
5.500000000000000000e+00 3.663470252812429016e-09 1.895542168936621066e-09 4.401950295285305506e-11
5.599999999999999645e+00 2.965452592590951456e-09 1.791257466657570742e-09 5.055133511424285558e-11
5.700000000000000178e+00 3.341949068568310230e-09 1.841304633781356896e-09 4.795248283033649198e-11
5.799999999999999822e+00 4.198948387019207850e-09 1.897924261283084465e-09 7.237367933419610439e-11
5.900000000000000355e+00 3.534551437141738775e-09 1.824740058100762404e-09 5.606066872281175401e-11
6.000000000000000000e+00 3.590868820823775259e-09 1.821536613124041860e-09 5.316739916529015103e-11
6.099999999999999645e+00 3.808540548083359171e-09 1.831710945305830228e-09 6.564678176599103551e-11
6.200000000000000178e+00 3.731817031449322018e-09 1.807599008582111078e-09 6.746132790147581914e-11
6.299999999999999822e+00 3.372527063205593158e-09 1.766365885848780101e-09 5.786824605905378591e-11
6.400000000000000355e+00 3.489914883959618696e-09 1.774544008089288298e-09 6.829251476061643997e-11
6.500000000000000000e+00 3.234541250905208833e-09 1.745991780463352618e-09 4.845286891589217832e-11
6.599999999999999645e+00 3.428564333568223538e-09 1.744090002742757123e-09 5.661405334632551609e-11
6.700000000000000178e+00 3.513706295695470294e-09 1.728507776927032188e-09 6.028187142129174397e-11
6.799999999999999822e+00 3.240980763733296665e-09 1.715954570578197949e-09 4.332091868773631314e-11
6.900000000000000355e+00 3.227506277500141620e-09 1.737098073491925806e-09 3.662060317803362219e-11
7.000000000000000000e+00 3.874836706292826155e-09 1.774459422245637364e-09 7.645152976376863873e-11
7.099999999999999645e+00 3.584315689803528388e-09 1.724182856432529310e-09 4.004786568132823199e-11
7.200000000000000178e+00 2.876393611683811733e-09 1.680966088247335381e-09 3.640587803221850919e-11
7.299999999999999822e+00 3.314674600725378987e-09 1.695131519752144704e-09 4.047180516596164567e-11
7.400000000000000355e+00 3.455306092573312034e-09 1.672192421272369030e-09 6.812084013181169586e-11
7.500000000000000000e+00 3.620973119438419224e-09 1.665193870479163590e-09 7.741964580667457045e-11
7.599999999999999645e+00 3.304913685914170743e-09 1.610569903063015399e-09 5.831461169833382543e-11
7.700000000000000178e+00 3.230121002748319079e-09 1.568635788797042542e-09 5.086045348881872767e-11
7.799999999999999822e+00 2.666536951389505475e-09 1.531929077728026582e-09 3.847417246100317633e-11
7.900000000000000355e+00 3.071166490171264573e-09 1.575109669362639275e-09 4.311688044740946682e-11
8.000000000000000000e+00 3.612968791570272910e-09 1.598044606729172613e-09 5.891794582581500009e-11

